A family of non-injective skinning maps with critical points

Certain classes of 3-manifolds, following Thurston, give rise to a 'skinning map', a self-map of the Teichm\"{u}ller space of the boundary. This paper examines the skinning map of a 3-manifold M, a genus-2 handlebody with two rank-1 cusps. We exploit an orientation-reversing isometry of M to conclude that the skinning map associated to M sends a specified path to itself, and use estimates on extremal length functions to show non-monotonicity and the existence of a critical point. A family of finite covers of M produces examples of non-immersion skinning maps on the Teichm\"{u}ller spaces of surfaces in each even genus, and with either 4 or 6 punctures.

==> anc/computational-lemmas.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     19910,        596]
NotebookOptionsPosition[     18596,        547]
NotebookOutlinePosition[     18952,        563]
CellTagsIndexPosition[     18909,        560]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Computational Lemmas",
  FontSize->48],
 StyleBox["\n\n",
  FontSize->18],
 StyleBox["This notebook is a companion to \[OpenCurlyDoubleQuote]A family of \
non-injective skinning Maps with critical points\[CloseCurlyDoubleQuote], \
containing computer-assisted checks of some computational lemmas. \n(Updated: \
12/20/2012)",
  FontSize->36],
 StyleBox["\n",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.5479452030734*^9, 3.547945216304988*^9}, {
  3.5623571437468987`*^9, 3.562357210461103*^9}, {3.563589996421805*^9, 
  3.56359001323485*^9}, {3.564244988435294*^9, 3.564244988847643*^9}, {
  3.5644463385633507`*^9, 3.5644463386759*^9}, {3.5645183888689632`*^9, 
  3.564518412338811*^9}, {3.5649376466948633`*^9, 3.5649376470608473`*^9}, {
  3.564980654283544*^9, 3.564980657143689*^9}}],

Cell[TextData[{
 StyleBox["Lemma A.11.1.\n\n",
  FontSize->24],
 StyleBox["( 5 + 3 Sqrt[ 3 ] - Sqrt[ 44 + 26 Sqrt[ 3 ] ] ) / 2 \n\n<\n\n2 / 5",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.564244783757905*^9, 3.564244899726761*^9}, {
  3.564446410330114*^9, 3.564446410434667*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"3", 
      SqrtBox["3"]}], "-", 
     SqrtBox[
      RowBox[{"44", "+", 
       RowBox[{"26", 
        SqrtBox["3"]}]}]]}], ")"}]}], "<", 
  FractionBox["2", "5"]}]], "Input",
 CellChangeTimes->{{3.5642449026406393`*^9, 3.564244929658267*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.564244930311467*^9}]
}, Open  ]],

Cell[TextData[{
 "\n\n",
 StyleBox["Lemma A.11.2.\n\n",
  FontSize->24],
 StyleBox["( 11 / 25 )\n\n<\n\nCos[ 7 \[Pi] / 20 ]",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.547945709972155*^9, 3.547945734940295*^9}, {
  3.547945902012632*^9, 3.547945913820941*^9}, {3.54794596954147*^9, 
  3.547946004845001*^9}, {3.5479460375687723`*^9, 3.547946092352969*^9}, {
  3.54795264492432*^9, 3.547952645020685*^9}, {3.5479526779648733`*^9, 
  3.547952678100903*^9}, {3.5479542983943*^9, 3.5479542999450827`*^9}, {
  3.5485308901642857`*^9, 3.548530890214563*^9}, {3.548530926083972*^9, 
  3.548530944832469*^9}, {3.560454863904292*^9, 3.5604548797861156`*^9}, {
  3.5612282309353037`*^9, 3.561228232117197*^9}, {3.563590068825387*^9, 
  3.5635900689752607`*^9}, {3.564244934470811*^9, 3.56424493459933*^9}, {
  3.5644464135461817`*^9, 3.5644464136499*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Cos", "[", 
    FractionBox[
     RowBox[{"7", "\[Pi]"}], "20"], "]"}], "\[Equal]", 
   RowBox[{"Cos", "[", 
    RowBox[{
     FractionBox["\[Pi]", "4"], "+", 
     FractionBox["\[Pi]", "10"]}], "]"}], "\[Equal]", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["2"], "-", 
      SqrtBox["10"], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"5", "+", 
         SqrtBox["5"]}]]}]}], ")"}]}], ">", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["141", "100"], "-", 
      FractionBox["316", "100"], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"5", "+", 
         FractionBox["223", "100"]}]]}]}], ")"}]}], ">", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["141", "100"], "-", 
      FractionBox["316", "100"], "+", 
      FractionBox["268", "50"]}], ")"}]}], ">", 
   FractionBox["11", "25"]}]}]], "Input",
 CellChangeTimes->{
  3.547946096239613*^9, {3.547946766644562*^9, 3.547946792837574*^9}, {
   3.547946855058538*^9, 3.547946944791149*^9}, {3.547947499897676*^9, 
   3.5479475405539837`*^9}, {3.5479492871236*^9, 3.547949345667074*^9}, {
   3.5485309479136467`*^9, 3.548530950975637*^9}, {3.548531046956456*^9, 
   3.548531075644567*^9}, 3.548531481675242*^9, {3.548531521767775*^9, 
   3.5485315257026176`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.547946855705358*^9, 3.5479469048203697`*^9, 3.547946945274981*^9, 
   3.5479475412555017`*^9, {3.547949325541978*^9, 3.547949347247521*^9}, 
   3.5485314838284492`*^9, 3.5485315284297123`*^9}]
}, Open  ]],

Cell[TextData[{
 "\n\n",
 StyleBox["Lemma A.11.3.\n\n",
  FontSize->24],
 StyleBox["( 1136 / 4205 )\n\n>\n\nCos[ 5 \[Pi] / 12 ]\n",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.547947050089384*^9, 3.547947073745433*^9}, {
  3.547947124556937*^9, 3.54794718828564*^9}, {3.5479472225110493`*^9, 
  3.547947291701969*^9}, {3.547952649012546*^9, 3.547952649227755*^9}, {
  3.547952681052884*^9, 3.547952681164712*^9}, {3.547954305058291*^9, 
  3.547954306904619*^9}, {3.5485308936486263`*^9, 3.54853089371284*^9}, {
  3.5485315379082127`*^9, 3.548531552963861*^9}, {3.560454902855939*^9, 
  3.56045490696961*^9}, {3.5612282378134403`*^9, 3.56122823890316*^9}, {
  3.563590071479226*^9, 3.56359007156702*^9}, {3.564244937991128*^9, 
  3.564244938447228*^9}, {3.5644464163462133`*^9, 3.5644464163936977`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cos", "[", 
   FractionBox[
    RowBox[{"5", "\[Pi]"}], "12"], "]"}], "\[Equal]", 
  RowBox[{"Cos", "[", 
   RowBox[{
    FractionBox["\[Pi]", "6"], "+", 
    FractionBox["\[Pi]", "4"]}], "]"}], "\[Equal]", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SqrtBox["3"]}], 
   RowBox[{"2", " ", 
    SqrtBox["2"]}]], "<", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["7", "4"]}], 
   RowBox[{"2", " ", 
    FractionBox["7", "5"]}]], "<", 
  FractionBox["1136", "4205"]}]], "Input",
 CellChangeTimes->{{3.5479472945929213`*^9, 3.5479473351290607`*^9}, {
   3.5479493859057913`*^9, 3.547949397066698*^9}, {3.5485315570175657`*^9, 
   3.548531557304846*^9}, {3.548531595067705*^9, 3.548531602580909*^9}, 
   3.5485317699479847`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.547947337042159*^9, 3.5479493977685947`*^9, 
  3.54853177125296*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["\nLemma A.11.4.\n\n",
  FontSize->24],
 StyleBox["( 5 / 9 )\n\n>\n\nCos[ 19 \[Pi] / 60 ]\n",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.547947355037244*^9, 3.547947361341539*^9}, {
  3.547947400369128*^9, 3.5479474663646307`*^9}, {3.547952652036586*^9, 
  3.547952652188781*^9}, {3.5479526847085037`*^9, 3.5479526848372507`*^9}, {
  3.547954311122314*^9, 3.547954311792736*^9}, {3.548530896576619*^9, 
  3.5485308966647587`*^9}, {3.548531790350741*^9, 3.548531814419931*^9}, {
  3.560454917511735*^9, 3.560454923121335*^9}, {3.561228242436536*^9, 
  3.561228244792678*^9}, {3.5635900760793247`*^9, 3.563590076398888*^9}, {
  3.564244941670835*^9, 3.564244941847475*^9}, {3.564446419170271*^9, 
  3.564446419249926*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Cos", "[", 
     FractionBox[
      RowBox[{"19", "\[Pi]"}], "60"], "]"}], "\[Equal]", 
    RowBox[{"Cos", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"2", "\[Pi]"}], "3"], "-", 
      FractionBox[
       RowBox[{"7", "\[Pi]"}], "20"]}], "]"}], "\[Equal]", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox["3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"5", "+", 
          SqrtBox["5"]}]]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            SqrtBox["5"]}], ")"}]}]]}]}], ")"}]}], "<", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["142", "100"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["7", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["9", "4"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"5", "+", 
          FractionBox["22", "10"]}]]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            FractionBox["9", "4"]}], ")"}]}]]}]}], ")"}]}], "<", 
    "\[IndentingNewLine]", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["142", "100"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["7", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["9", "4"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        FractionBox["268", "100"]}], "+", 
       FractionBox["935", "100"]}], ")"}]}], "<", 
    FractionBox["5", "9"]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5479474702240553`*^9, 3.5479474808217907`*^9}, {
  3.5479475767402773`*^9, 3.547947697158983*^9}, {3.5479477305309668`*^9, 
  3.547947732879106*^9}, {3.547947971055685*^9, 3.547947994873721*^9}, {
  3.547948128551611*^9, 3.547948128774873*^9}, {3.547948263359374*^9, 
  3.5479482634930067`*^9}, {3.547948310795595*^9, 3.547948310940634*^9}, {
  3.5479483967662153`*^9, 3.5479483974806213`*^9}, {3.547948437713954*^9, 
  3.54794846910524*^9}, {3.547948505947112*^9, 3.547948506320652*^9}, {
  3.547948569871471*^9, 3.5479485742234898`*^9}, {3.547948681041609*^9, 
  3.5479487101812677`*^9}, {3.547948751080183*^9, 3.547948751789798*^9}, {
  3.547948941771957*^9, 3.547949017183717*^9}, {3.547949373341428*^9, 
  3.5479493767239437`*^9}, {3.5479494195969143`*^9, 3.5479494282094507`*^9}, {
  3.548532573805468*^9, 3.548532598579705*^9}, {3.548532949566805*^9, 
  3.548532956032868*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.547947617338192*^9, 3.547947624651926*^9}, {
   3.5479479536403313`*^9, 3.54794798663272*^9}, 3.547948129056963*^9, 
   3.547948398025805*^9, 3.547948471257638*^9, 3.5479485750829144`*^9, 
   3.547948713259951*^9, 3.547948752758926*^9, {3.5479489556143427`*^9, 
   3.547949017857465*^9}, 3.547949429758379*^9, {3.548532951117394*^9, 
   3.54853295651829*^9}}]
}, Open  ]],

Cell[TextData[{
 "\n\n",
 StyleBox["Lemma A.11.5.\n\n",
  FontSize->24],
 StyleBox["( 116 / 225 )\n\n<\n\nCos[ 13 \[Pi] / 40 ]\n ",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.547949094730455*^9, 3.547949140314917*^9}, {
  3.547949181370975*^9, 3.547949222028701*^9}, {3.547952657260467*^9, 
  3.547952657444578*^9}, {3.547952689012597*^9, 3.547952689148735*^9}, {
  3.5479543174423027`*^9, 3.547954319472645*^9}, {3.548530900736761*^9, 
  3.5485309008320713`*^9}, {3.548532993721938*^9, 3.548533008236309*^9}, {
  3.560454928047978*^9, 3.5604549350828247`*^9}, {3.5612282483013763`*^9, 
  3.561228250855069*^9}, {3.563590081815043*^9, 3.563590081903019*^9}, {
  3.564244945167115*^9, 3.564244945279307*^9}, {3.5644464230587807`*^9, 
  3.564446423121852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cos", "[", 
   FractionBox[
    RowBox[{"13", "\[Pi]"}], "40"], "]"}], "\[Equal]", 
  RowBox[{"Cos", "[", 
   RowBox[{
    FractionBox["\[Pi]", "5"], "+", 
    FractionBox["\[Pi]", "8"]}], "]"}], "\[Equal]", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{"2", "+", 
       SqrtBox["2"]}]], "+", 
     SqrtBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox["2"]}], ")"}]}]], "-", 
     SqrtBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SqrtBox["2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         SqrtBox["5."]}], ")"}]}]]}], ")"}]}], ">", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{"2", "+", 
       FractionBox["7", "5"]}]], "+", 
     SqrtBox[
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         FractionBox["7", "5"]}], ")"}]}]], "-", 
     SqrtBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["7", "5"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "-", 
         FractionBox["11", "5"]}], ")"}]}]]}], ")"}]}], "\[Equal]", 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SqrtBox["17"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         SqrtBox["5"]], "+", "1"}], ")"}]}], "-", 
     FractionBox[
      SqrtBox["84"], "5"]}], ")"}]}], ">", "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["412", "100"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["100", "224"], "+", "1"}], ")"}]}], "-", 
     FractionBox[
      FractionBox["917", "100"], "5"]}], ")"}]}], "\[Equal]", 
  FractionBox["28877", "56000"], ">", 
  FractionBox["116", "225"]}]], "Input",
 CellChangeTimes->{
  3.54794922458521*^9, {3.547949505077455*^9, 3.547949535719967*^9}, {
   3.54794957913978*^9, 3.5479495896025457`*^9}, {3.547949636669791*^9, 
   3.547949652449081*^9}, {3.547949766595674*^9, 3.547949794685564*^9}, {
   3.547949905575128*^9, 3.547949928567568*^9}, {3.547949961627123*^9, 
   3.5479499974576263`*^9}, {3.548533011830529*^9, 3.5485330145483093`*^9}, 
   3.548533446081119*^9, {3.548534022090994*^9, 3.5485340378997087`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.547949641382366*^9, 3.547949652985106*^9}, 
   3.547949830040269*^9, {3.547949909863502*^9, 3.547949928835537*^9}, {
   3.5479499934281*^9, 3.5479499978557253`*^9}, 3.5479500865018587`*^9, {
   3.548534023262064*^9, 3.5485340381623583`*^9}}]
}, Open  ]],

Cell[TextData[{
 "\n\n",
 StyleBox["Lemma A.11.6.\n\n",
  FontSize->24],
 StyleBox["( 25 ^ 20 ) * ( ( 7 + 3 Sqrt[ 5 ] ) ^ 27 )\n\n>\n\n( 2 ^ 27 ) * ( \
( 137 + 36 Sqrt[ 14 ] )  ^ 20 )",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.5479454928461227`*^9, 3.547945609132944*^9}, {
   3.547952194745226*^9, 3.547952194907275*^9}, {3.5479523245537786`*^9, 
   3.547952324705977*^9}, {3.547954275872999*^9, 3.547954288177191*^9}, {
   3.5479550707878437`*^9, 3.54795508973763*^9}, {3.548530903536603*^9, 
   3.548530903624639*^9}, {3.56045493880793*^9, 3.560454945418474*^9}, {
   3.561228254012895*^9, 3.5612282551574297`*^9}, {3.5623610178486347`*^9, 
   3.562361078293447*^9}, 3.5623614770511417`*^9, {3.5635900977750587`*^9, 
   3.5635900978949633`*^9}, {3.564244949710917*^9, 3.5642449499994698`*^9}, {
   3.5644464258980017`*^9, 3.56444642594606*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["25.", "20"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"3", 
       SqrtBox["5"]}]}], ")"}], "27"]}], ">", "\[IndentingNewLine]", 
  RowBox[{
   SuperscriptBox["25.", "20"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"3", " ", "2"}]}], ")"}], "27"]}], "\[Equal]", 
  "\[IndentingNewLine]", 
  RowBox[{
   SuperscriptBox["5", "40"], 
   SuperscriptBox["13", "27"]}], ">", "\[IndentingNewLine]", 
  RowBox[{
   SuperscriptBox["2", "27"], 
   SuperscriptBox["281", "20"]}], "\[Equal]", "\[IndentingNewLine]", 
  RowBox[{
   SuperscriptBox["2.", "27"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"137", "+", 
      RowBox[{"36", " ", "4"}]}], ")"}], "20"]}], ">", "\[IndentingNewLine]", 
  
  RowBox[{
   SuperscriptBox["2.", "27"], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"137", "+", 
      RowBox[{"36", 
       SqrtBox["14"]}]}], ")"}], "20"]}]}]], "Input",
 CellChangeTimes->{{3.5623615456670113`*^9, 3.5623615598035727`*^9}, {
  3.56236169107513*^9, 3.562361714074823*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.562361560202909*^9, 3.5623617146168528`*^9}]
}, Open  ]],

Cell[TextData[{
 "\n\n",
 StyleBox["Lemma A.11.7.\n\n",
  FontSize->24],
 StyleBox["(",
  FontSize->18],
 StyleBox[" ",
  FontSize->24],
 StyleBox["6728 ^ 43 ) * ( ( 137 + 36 Sqrt[ 14 ] ) ^ 46 )\n\n<\n\n( 25 ^ 46 ) \
* ( ( 43897 + 225 Sqrt[ 37169 ] ) ^ 43 )\n",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.5479501199438868`*^9, 3.547950204613556*^9}, {
   3.547950234853538*^9, 3.547950308192316*^9}, 3.547950375472786*^9, {
   3.547952660869082*^9, 3.547952661004718*^9}, {3.547952692108622*^9, 
   3.547952692228696*^9}, {3.547954323371792*^9, 3.547954324090805*^9}, {
   3.5604549843830023`*^9, 3.5604549905829477`*^9}, {3.561228265293289*^9, 
   3.561228266853441*^9}, {3.563590288534531*^9, 3.563590288763645*^9}, {
   3.564244958663303*^9, 3.5642449589433002`*^9}, {3.564446431410624*^9, 
   3.564446431562677*^9}, {3.564980876778694*^9, 3.5649808773680973`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SuperscriptBox["6728", "43"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"137", "+", 
       RowBox[{"36", 
        SqrtBox["14"]}]}], ")"}], "46"]}], "<", "\[IndentingNewLine]", 
   RowBox[{
    SuperscriptBox["6728", "43"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"137", "+", 
       RowBox[{"36", "*", "3.75"}]}], ")"}], "46"]}], "<", 
   "\[IndentingNewLine]", 
   RowBox[{
    SuperscriptBox["25", "46"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"43897", "+", 
       RowBox[{"225", "*", "192"}]}], ")"}], "43"]}], "<", 
   "\[IndentingNewLine]", 
   RowBox[{
    SuperscriptBox["25", "46"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"43897", "+", 
       RowBox[{"225", 
        SqrtBox["37169"]}]}], ")"}], "43"]}]}]}]], "Input",
 CellChangeTimes->{{3.547950395651867*^9, 3.547950496127098*^9}, {
  3.547950563001734*^9, 3.547950603366271*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.547950454388051*^9, 3.547950485767414*^9, {3.547950564334133*^9, 
   3.5479505722836246`*^9}, 3.5479506046394367`*^9}]
}, Open  ]]
},
WindowSize->{610, 605},
WindowMargins->{{Automatic, 87}, {Automatic, 1}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 820, 18, 377, "Text"],
Cell[1380, 40, 286, 7, 170, "Text"],
Cell[CellGroupData[{
Cell[1691, 51, 359, 13, 51, "Input"],
Cell[2053, 66, 73, 1, 27, "Output"]
}, Open  ]],
Cell[2141, 70, 853, 16, 200, "Text"],
Cell[CellGroupData[{
Cell[3019, 90, 1467, 44, 129, "Input"],
Cell[4489, 136, 248, 4, 27, "Output"]
}, Open  ]],
Cell[4752, 143, 808, 15, 221, "Text"],
Cell[CellGroupData[{
Cell[5585, 162, 805, 25, 64, "Input"],
Cell[6393, 189, 121, 2, 27, "Output"]
}, Open  ]],
Cell[6529, 194, 753, 14, 218, "Text"],
Cell[CellGroupData[{
Cell[7307, 212, 3125, 89, 230, "Input"],
Cell[10435, 303, 413, 6, 27, "Output"]
}, Open  ]],
Cell[10863, 312, 765, 15, 221, "Text"],
Cell[CellGroupData[{
Cell[11653, 331, 2452, 81, 263, "Input"],
Cell[14108, 414, 295, 4, 27, "Output"]
}, Open  ]],
Cell[14418, 421, 856, 16, 200, "Text"],
Cell[CellGroupData[{
Cell[15299, 441, 1114, 37, 139, "Input"],
Cell[16416, 480, 97, 1, 27, "Output"]
}, Open  ]],
Cell[16528, 484, 875, 19, 227, "Text"],
Cell[CellGroupData[{
Cell[17428, 507, 975, 32, 119, "Input"],
Cell[18406, 541, 174, 3, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

